Search for single top quark production in pbar p collisions at sqrt{s}=1.96 TeV in the missing transverse energy plus jets topology

We report a search for single top quark production with the CDF II detector using 2.1 fb-1 of integrated luminosity of pbar p collisions at sqrt{s}=1.96 TeV. The data selected consist of events characterized by large energy imbalance in the transverse plane and hadronic jets, and no identified electrons and muons, so the sample is enriched in W -> tau nu decays. In order to suppress backgrounds, additional kinematic and topological requirements are imposed through a neural network, and at least one of the jets must be identified as a b-quark jet. We measure an excess of signal-like events in agreement with the standard model prediction, but inconsistent with a model without single top quark production by 2.1 standard deviations (sigma), with a median expected sensitivity of 1.4 sigma. Assuming a top quark mass of 175 GeV/c2 and ascribing the excess to single top quark production, the cross section is measured to be 4.9+2.5-2.2(stat+syst)pb, consistent with measurements performed in independent datasets and with the standard model prediction.

==> newfinalPlots8/replacePlots.sh <==
#!/bin/bash

path=/Volumes/LaCie/karolos/data/SingleTop/BlessingPlots/PRD

path=/Users/karolos/data/SingleTopPRD/Plots

cp ${path}/*eps ${path}/*pdf .


for j in `ls -d */`
do 

for k in Validation ShapeComp
do

for i in `find . | grep $k | sed 's#\./.*/##g' | sort | uniq`
do 
	out=`cat newFiles.Local.dat | grep $i | grep $j`
	if [ "${out}" != "" ] ; then
		echo cp $out $j$i
	fi
done

done

done

leg_folder=`cat newFiles.Local.dat | grep '/SR/' | head -1 | xargs dirname | xargs dirname`
echo cp ${leg_folder}/*Legend.eps ${leg_folder}/*Legend.pdf .

